WDD: Weighted Delta Debugging

Delta Debugging is a widely used family of algorithms (e.g., ddmin and ProbDD) to automatically minimize bug-triggering test inputs, thus to facilitate debugging. It takes a list of elements with each element representing a fragment of the test input, systematically partitions the list at different granularities, identifies and deletes bug-irrelevant partitions. Prior delta debugging algorithms assume there are no differences among the elements in the list, and thus treat them uniformly during partitioning. However, in practice, this assumption usually does not hold, because the size (referred to as weight) of the fragment represented by each element can vary significantly. For example, a single element representing 50% of the test input is much more likely to be bug-relevant than elements representing only 1%. This assumption inevitably impairs the efficiency or even effectiveness of these delta debugging algorithms. This paper proposes Weighted Delta Debugging (WDD), a novel concept to help prior delta debugging algorithms overcome the limitation mentioned above. The key insight of WDD is to assign each element in the list a weight according to its size, and distinguish different elements based on their weights during partitioning. We designed two new minimization algorithms, Wddmin and WProbDD, by applying WDD to ddmin and ProbDD respectively. We extensively evaluated Wddmin and WProbDD in two representative applications, HDD and Perses, on 62 benchmarks across two languages. The results strongly demonstrate the value of WDD. We firmly believe that WDD opens up a new dimension to improve test input minimization techniques.

==> cal_std_dev.py <==
import numpy as np

# 示例数据
data_ddmin = [13, 14, 24, 31]
data_wdd = [20, 15, 16, 31]
# 计算均值
mean_ddmin = np.mean(data_ddmin)
mean_wdd = np.mean(data_wdd)

# 计算方差
variance_ddmin = np.var(data_ddmin)
variance_wdd = np.var(data_wdd)

# 计算标准差
std_deviation_ddmin = np.std(data_ddmin)
std_deviation_wdd = np.std(data_wdd)

print(f"Standard Deviation of ddmin: {std_deviation_ddmin}")
print(f"Standard Deviation of WDD: {std_deviation_wdd}")


==> example.c <==
// #include<stdio.h>

// void bug() 
// {
//     int a = 0;
//     int b = 0;
//     b = 1;
//     if(!a) { 
//         a = b << 1;
//         printf("a = %d\n", a);
//         printf("hello world\n");
//     }
//     a = 0;
//     printf("a = %d\n", a);
//     while(!a) {a++;}
//     if(b == 1) {
//         a = -1, b = -1;
//         printf("a = %d\n", a);
//         printf("b = %d\n", b);
//         printf("hello world\n");
//         printf("bug!\n");
//     } 
// }

// int main(){
//     bug();
//     return 0;
// }

// 5 5 4 25 4 7 10 42

// 5 5 4 25 4 7 
// 10 42

/* ddmin:
    1234      x
    5678      x     
    12        x
    34        x
    56        x
    78        x 
    345678    x
    125678    x
    123478    !    ===> 123478
    1         x
    2         x 
    3         x
    4         x
    7         x
    8         x
    23478     x
    13478     x 
    12478     x
    12348     !   ===> 12348
    2348      x
    1348      x
    1248      x
    1238      !   ===> 1238
    238       !   ===> 238
    38        x
    28        x
    23        x

    Number of tests: 26

*/
/*wdd:
    123456       x
    78           x
    123          x
    456          x
    7            x
    8            x
    45678        x
    12378        !   ===> 12378
    1238         !   ===> 1238
    1            x
    23           x
    2            x
    3            x     
    238          !   ===> 238
    38           x
    28           x

    Number of tests: 16

*/ 


/*

typedef long llong;

test1char8() {}

typedef llong vllong1 __attribute__((__vector_size__(    sizeof(llong))));

vllong1 test2llong1() {
  llong c =  test1char8;
  vllong1 v = {c};
  return v;
}

main() {}

*/

/*

typedef long llong;  // 4 *

typedef vchar64; // 3

test1char64() {} // 5
 
test2char64() {} // 5

typedef vchar32; // 3

test1char32() {} // 5

test2char32() {} // 5

typedef vchar8; // 3

test1char8() {} // 5 *

typedef vshort32; // 3

test1short32() {}  // 5

test2short32(){} // 5

typedef llong vllong1 __attribute__((__vector_size__(sizeof(llong)))); // 16 *

vllong1 test2llong1() {  // 21 *
  llong c =  test1char8;
  vllong1 v = {c};
  return v;
}

main() {}  // 5 *

*/


typedef long long llong; // 5 *
test2char64(char *p) {} // 8
test1char8(char c) {} // 7 *
test1short32(short c) {} //7
test2short32(short *p) {} //8
typedef llong vllong1 \
    __attribute__((__vector_size__(sizeof(llong)))); //16 *
vllong1 test2llong1(llong *p) {
  llong c = *test1char8;
  vllong1 v = {c};
  return v;
} //25 *
int main() {} // 6 *


/*
typedef long long llong; // 5 *

test2char32(char *p) {} // 8

test1char8(char c) {} // 7 *

__attribute__((noinline, noclone)) vshort32 test1short32(short c) {} // 16
 
__attribute__((noinline, noclone)) vshort32 test2short32(short *p) {} // 17

typedef llong vllong1 __attribute__((__vector_size__(sizeof(llong)))); // 16 *

__attribute__((noinline, noclone)) vllong1 test2llong1(llong *p) { // 33 *
  llong c = *test1char8;
  vllong1 v = {c};
  return v;
}

int main() {} // 6 *
*/


/*

12345
678
123
45
6
78
45678
123678 ! ===> 123678    
12378
1236
12
3
7
8
3678
12678
12368
12367
1
2
23678
13678 ! ===> 13678
1678
1378
1368
1367

Number of tests: 26
*/
